Finite-time divergence of kinetic-energy fluctuations in a Schr\"odinger-induction flow

In this study, we use a constrained Schr\"odinger--induction system to investigate kinetic-energy fluctuations induced by a fluid singularity. Assuming the cited Navier--Stokes construction with zero initial velocity and its exact exterior profile, we construct a periodic trajectory from a constant normalized wave function and zero connection. The prescribed body force admits a smooth space--time extension across the normalized singular time $t=1$. In this construction, the probability density remains constant and the mean matter kinetic energy stays bounded, whereas the gauge-invariant kinetic-energy variance diverges. We prove a lower growth bound of order $(1-t)^{-1/2-5h}$, with $h$ fixed by the source construction, by integrating the fourth power of the complete velocity's magnitude over an exact exterior region where all oscillatory corrections vanish. After fixing a gauge with constant wave function, we identify a unique weak $L^2$ connection limit outside $L^4$ and construct its positive self-adjoint kinetic operator through the associated magnetic form. We further show that the normalized endpoint state belongs to the form domain but not the operator domain: its first kinetic spectral moment is finite, whereas its second is infinite. These results connect fluid concentration to a loss of kinetic-domain regularity and provide a dynamical benchmark for assessing the limits of mean-energy control in hydrodynamic wave formulations.

==> anc/AI_USAGE.md <==
# AI assistance

Article: *Finite-time divergence of kinetic-energy fluctuations in a Schrödinger–induction flow*.
Author: Weishuo Liu.

OpenAI ChatGPT and Codex assisted literature discovery, exploratory derivations, scientific interpretation, drafting, code generation and consistency checks.

Verification was assisted by AI.

The author directed the research question and scope and is responsible for the final manuscript.


==> anc/README.txt <==
Ancillary material for
Finite-time divergence of kinetic-energy fluctuations in a Schrodinger-induction flow
Weishuo Liu, Peking University
liuweishuo@pku.edu.cn

repro/numerical_checks.pdf describes the test fields, numerical procedure and results.
repro/ also contains the Python script, requirements, CSV results and JSON report.
SOURCE_DEPENDENCY.md identifies the external Navier-Stokes source and the properties used.
AI_USAGE.md records substantive assistance and verification scope.

To reproduce the smooth checks, install NumPy and run check_covariant_moments.py in repro/.
The tested environment was Python 3.6.15 and NumPy 1.19.5.
These files do not simulate the full singular trajectory or rebuild the external NS proof.
All essential mathematical proofs are in the article.


==> anc/SOURCE_DEPENDENCY.md <==
# External singularity input: version and dependency audit

Checked 9 September 2026. This record identifies the external properties used by the article. It does not certify the complete external existence proof or claim that its formalization was rebuilt in this project.

## Fixed source

- Analysis: OpenAI, *Finite Time Blowup for Navier–Stokes*, 8 September 2026, 166 pages.
- [Official analysis PDF](https://cdn.openai.com/pdf/32d9f210-8b73-45e0-91bc-82a30aef8a9a/navier-stokes.pdf).
- [Official announcement](https://openai.com/index/navier-stokes-solution/) and [proof repository](https://github.com/openai/NavierStokesAndEuler).

The analytical manuscript and accompanying proof repository were consulted on 9 September 2026. The present article uses the analytical statements identified below. The complete external existence proof and its formalization have not been independently verified in this project.

## Individual inputs and their uses

| Article input | Source location | Use in this article |
|---|---|---|
| Viscosity-one smooth solution before t=1; zero initial velocity; force smooth through t=1; bounded L2 energy | Theorem 1.1; Section 10 | Supplies the actual trajectory and mean kinetic-energy bound. |
| Fixed compact common spatial support; localization equals one near the singular point | Proposition 10.1; Lemma 10.3 | Enables disjoint periodization on a sufficiently large torus without rescaling local similarity coordinates. The cell contains the support with a positive boundary margin. |
| One-sided local smooth velocity limits away from the single singular point | Theorem 3.1(ii); Proposition 9.9 Steps 3–4; Lemma 10.2 | Gives the almost-everywhere endpoint and, with bounded L2 energy, the unique full-family weak L2 limit. |
| Dimensionless similarity relation and exponents, with a source-selected fixed h in (0,1/100) | Equation (3.2); Theorem 3.1; Section 3.1 | Determines the exterior shell and endpoint wedge geometry. The source supplies one fixed h, not a freely selectable family over this interval. |
| Exact complete exterior velocity; all annular wave and mean corrections vanish there | Theorem 3.1(iii), Eq. (3.5); Proposition 9.9 Step 4 | Permits integration of a rigorous fourth-moment lower bound, without assuming a leading-core term dominates unspecified corrections. |
| Positive heat factor H, H(0)=1, and positive exterior coefficient | Lemma A.6, Eq. (A.32); Theorem 3.1/Proposition 9.9 identification of H_ext | Supplies a strictly positive shell lower bound and the nonzero coefficient in the endpoint wedge. |

The source's vector potential in the decomposition of its velocity is not the dynamical connection A used in the wave model. Only the complete exterior velocity is transferred. The source coordinates use dimensionless viscosity and singular time equal to one; the article states the physical reference scales and the corresponding normalized wavefunction/volume conversion.

## What is proved in the present article

The constrained wave–induction model and gauge formulas are checked directly. Its forward and reverse smooth transfer, kinetic moment identities, shell inclusion and integral estimate, endpoint L2/L4 result, closability of the magnetic first-order operator, associated positive kinetic operator, constant-state domain criterion and smooth-gauge covariance are proved in the article. The square-root dispersion comparison is a separate spectral-calculus observation, not a claim about a newly constructed relativistic evolution.

## Closest representation sources

Dietrich–Vautherin (1985), *Journal de Physique* 46(3), 313–316, [DOI](https://doi.org/10.1051/jphys:01985004603031300), was obtained and read from [HAL](https://hal.science/jpa-00209970/document). Its p.315 Eqs.(21)–(22) give the coupled wave and rotational-field equations; Eq.(25) is magnetic induction. Its formal/classical interpretation is explicit.

Cappelli et al. has a publisher-recorded version in *Quantum Science and Technology* 11(3), 035079 (2026), [DOI](https://doi.org/10.1088/2058-9565/ae9339). Equation-level inspection used [arXiv:2604.11113v1](https://arxiv.org/abs/2604.11113v1).

Ohkitani (2017) is in *Journal of Turbulence* 18(5), 465–479, [DOI](https://doi.org/10.1080/14685248.2017.1294758).

Beattie et al., [arXiv:2604.27088v2](https://arxiv.org/abs/2604.27088v2), appears in the APS accepted-paper list for *Physical Review Research* with acceptance date 14 July 2026. No unverified final volume, article number or DOI is assigned here.


==> anc/repro/check_covariant_moments.py <==
#!/usr/bin/env python3
"""Check the closed model and spectral moments on known smooth periodic fields.

This is a finite-grid consistency check, not a Navier--Stokes blowup simulation.
Analytic derivatives of the prescribed real trigonometric field are independent
of the FFT differentiation used to apply magnetic differential operators.
"""
from pathlib import Path
import csv
import json
import platform
import numpy as np

ROOT = Path(__file__).resolve().parent
VOLUME = (2 * np.pi) ** 3
N0 = 1.0 / VOLUME


def check_case(n, eta):
    axis = 2 * np.pi * np.arange(n) / n
    x, y, z = np.meshgrid(axis, axis, axis, indexing='ij')
    sx, sy, sz = np.sin(x), np.sin(y), np.sin(z)
    cx, cy, cz = np.cos(x), np.cos(y), np.cos(z)
    zero = np.zeros_like(x)
    u = np.stack([sz + .3 * cy, cz + .2 * sx, .1 * cx + .2 * sy], axis=-1)
    # jac[..., component, derivative direction]
    jac = np.stack([
        np.stack([zero, -.3 * sy, cz], axis=-1),
        np.stack([.2 * cx, zero, -sz], axis=-1),
        np.stack([-.1 * sx, .2 * cy, zero], axis=-1),
    ], axis=-2)
    omega = np.stack([.2 * cy + sz, cz + .1 * sx, .2 * cx + .3 * sy], axis=-1)
    speed_energy = .5 * np.sum(u * u, axis=-1)
    grad_energy = np.einsum('...j,...ji->...i', u, jac)
    convective = np.einsum('...i,...ji->...j', u, jac)
    viscosity = .4
    force = convective + viscosity * u  # Delta u=-u, p=0, u_t=0.
    time = .13
    phase = .1 * sx * cy - time * speed_energy
    grad_phase = np.stack([.1 * cx * cy, -.1 * sx * sy, zero], axis=-1) - time * grad_energy
    psi = np.sqrt(N0) * np.exp(1j * phase / eta)
    potential = u - grad_phase

    k = np.fft.fftfreq(n) * n
    multipliers = []
    for d in range(3):
        shape = [1, 1, 1]
        shape[d] = n
        multipliers.append(1j * k.reshape(shape))

    def deriv(field, d):
        return np.fft.ifftn(multipliers[d] * np.fft.fftn(field))

    def curl(field):
        return np.stack([deriv(field[..., 2], 1) - deriv(field[..., 1], 2),
                         deriv(field[..., 0], 2) - deriv(field[..., 2], 0),
                         deriv(field[..., 1], 0) - deriv(field[..., 0], 1)], axis=-1)

    def covariant(field, vector_potential):
        return np.stack([-1j * eta * deriv(field, d) + vector_potential[..., d] * field
                         for d in range(3)], axis=-1)

    def kinetic(field, vector_potential):
        first = covariant(field, vector_potential)
        return .5 * sum(-1j * eta * deriv(first[..., d], d)
                        + vector_potential[..., d] * first[..., d] for d in range(3))

    def norm2(field):
        if field.ndim == 4:
            return VOLUME * np.mean(np.sum(np.abs(field) ** 2, axis=-1))
        return VOLUME * np.mean(np.abs(field) ** 2)

    def inner(a, b):
        return VOLUME * np.mean(np.conj(a) * b)

    kpsi = kinetic(psi, potential)
    current = np.real(np.conj(psi)[..., None] * covariant(psi, potential))
    mean = float(np.real(inner(psi, kpsi)))
    second = float(norm2(kpsi))
    variance = second - mean * mean
    expected_mean = float(np.mean(speed_energy))
    expected_second = float(np.mean(speed_energy ** 2))
    expected_variance = expected_second - expected_mean ** 2

    # A varying spatial gauge, with an independently specified time derivative.
    gauge = .17 * cx * sz + .11 * cy
    grad_gauge = np.stack([-.17 * sx * sz, -.11 * sy, .17 * cx * cz], axis=-1)
    gauge_t = .04 * sy
    grad_gauge_t = np.stack([zero, .04 * cy, zero], axis=-1)
    transformed_psi = np.exp(1j * gauge / eta) * psi
    transformed_a = potential - grad_gauge
    transformed_phi = -gauge_t
    transformed_kpsi = kinetic(transformed_psi, transformed_a)
    transformed_mean = float(np.real(inner(transformed_psi, transformed_kpsi)))
    transformed_var = float(norm2(transformed_kpsi)) - transformed_mean ** 2
    transformed_wave_rhs = transformed_kpsi + transformed_phi * transformed_psi
    exact_transformed_wave_lhs = (speed_energy - gauge_t) * transformed_psi

    # The dynamics are checked with p=0, Phi=0, A_t=grad(|u|^2/2).
    curvature = curl(potential)
    induction_rhs = np.cross(u, curvature) - viscosity * curl(curvature) + force
    transformed_induction_rhs = (np.cross(u, curl(transformed_a))
                                 - viscosity * curl(curl(transformed_a)) + force
                                 - grad_gauge_t)

    # K is not multiplication by |u|^2/2. Its third moment contains a gradient term.
    third = .5 * float(norm2(covariant(kpsi, potential)))
    expected_third = float(np.mean(speed_energy ** 3)
                           + .5 * eta ** 2 * np.mean(np.sum(grad_energy ** 2, axis=-1)))
    constant = np.full_like(psi, np.sqrt(N0))
    full_h_on_constant = kinetic(constant, u) - speed_energy * constant

    diagnostics = {
        'N': n, 'eta': eta,
        'norm_error': abs(float(norm2(psi)) - 1),
        'current_max_error': float(np.max(np.abs(current - N0 * u))),
        'kinetic_action_max_error': float(np.max(np.abs(kpsi - speed_energy * psi))),
        'mean_error': abs(mean - expected_mean),
        'second_moment_error': abs(second - expected_second),
        'variance_error': abs(variance - expected_variance),
        'gauge_action_max_error': float(np.max(np.abs(transformed_kpsi - np.exp(1j * gauge / eta) * kpsi))),
        'gauge_mean_error': abs(mean - transformed_mean),
        'gauge_variance_error': abs(variance - transformed_var),
        'wave_residual': float(np.max(np.abs(transformed_wave_rhs - exact_transformed_wave_lhs))),
        'curvature_max_error': float(np.max(np.abs(curvature - omega))),
        'induction_residual': float(np.max(np.abs(induction_rhs - grad_energy))),
        'transformed_induction_residual': float(np.max(np.abs(transformed_induction_rhs - (grad_energy - grad_gauge_t)))),
        'third_moment_error': abs(third - expected_third),
        'third_moment_gradient_correction': expected_third - float(np.mean(speed_energy ** 3)),
        'full_h_constant_gauge_residual': float(np.max(np.abs(full_h_on_constant))),
        'kinetic_variance': variance,
    }
    for key, value in diagnostics.items():
        if key.endswith('error') or key.endswith('residual'):
            if value > 2e-9:
                raise AssertionError((key, n, eta, value))
    assert diagnostics['kinetic_variance'] > .01
    assert diagnostics['third_moment_gradient_correction'] > .001
    return diagnostics


if __name__ == '__main__':
    rows = [check_case(n, eta) for n in [24, 32, 40] for eta in [.6, 1., 1.4]]
    with (ROOT / 'covariant_moments.csv').open('w', newline='') as out:
        writer = csv.DictWriter(out, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    error_keys = [k for k in rows[0] if k.endswith('error') or k.endswith('residual')]
    summary = {
        'status': 'PASS', 'cases': len(rows),
        'python': platform.python_version(), 'numpy': np.__version__,
        'tolerance': 2e-9,
        'maxima': {k: max(row[k] for row in rows) for k in error_keys},
        'scope': 'Analytic-versus-FFT checks on known smooth periodic fields, including gauge transformations, closed equations, second and third kinetic moments. Not a singular-flow simulation, unresolved-tail certificate, or verification of the external NS proof.'
    }
    (ROOT / 'verification.json').write_text(json.dumps(summary, indent=2) + '\n')
    print(json.dumps(summary, indent=2))


==> anc/repro/covariant_moments.csv <==
N,eta,norm_error,current_max_error,kinetic_action_max_error,mean_error,second_moment_error,variance_error,gauge_action_max_error,gauge_mean_error,gauge_variance_error,wave_residual,curvature_max_error,induction_residual,transformed_induction_residual,third_moment_error,third_moment_gradient_correction,full_h_constant_gauge_residual,kinetic_variance
24,0.6,2.220446049250313e-16,6.938893903907228e-18,1.1657603125800692e-15,0.0,1.6653345369377348e-16,1.6653345369377348e-16,1.7374171449014443e-15,1.1102230246251565e-16,1.6653345369377348e-16,1.2630800262940624e-15,4.478459781579636e-15,2.0581958869031208e-14,2.6476490514573087e-14,5.551115123125783e-17,0.011812500000000004,2.0816681711721685e-17,0.0327062500000001
24,1.0,2.220446049250313e-16,1.1709383462843448e-17,3.3832474156637286e-15,0.0,1.6653345369377348e-16,1.6653345369377348e-16,4.49035058687454e-15,0.0,5.551115123125783e-17,4.2676228356482614e-15,4.478459781579636e-15,2.0581958869031208e-14,2.6476490514573087e-14,8.326672684688674e-17,0.032812499999999994,2.0816681711721685e-17,0.0327062500000001
24,1.4,2.220446049250313e-16,1.734723475976807e-17,7.432230575146714e-15,0.0,1.6653345369377348e-16,1.6653345369377348e-16,9.529850707056279e-15,0.0,5.551115123125783e-17,7.892307128009565e-15,4.478459781579636e-15,2.0581958869031208e-14,2.6476490514573087e-14,5.551115123125783e-17,0.0643125,2.0816681711721685e-17,0.0327062500000001
32,0.6,2.220446049250313e-16,1.5612511283791264e-17,3.1018257662531988e-15,2.220446049250313e-16,1.1102230246251565e-16,1.1102230246251565e-16,4.321580224216483e-15,0.0,0.0,2.560841465236304e-15,5.329321439646008e-15,3.8342196753807984e-14,5.969436791796529e-14,5.551115123125783e-17,0.011812500000000004,2.0816681711721685e-17,0.03270624999999994
32,1.0,2.220446049250313e-16,1.6696713456276768e-17,7.092368406124856e-15,2.220446049250313e-16,1.1102230246251565e-16,1.1102230246251565e-16,9.572966235288493e-15,0.0,5.551115123125783e-17,8.494796429491686e-15,5.329321439646008e-15,3.8342196753807984e-14,5.969436791796529e-14,5.551115123125783e-17,0.032812499999999994,2.0816681711721685e-17,0.03270624999999994
32,1.4,2.220446049250313e-16,2.688821387764051e-17,1.6375791686298176e-14,2.220446049250313e-16,1.6653345369377348e-16,5.551115123125783e-17,2.3845178274400486e-14,0.0,0.0,1.8856663536540327e-14,5.329321439646008e-15,3.8342196753807984e-14,5.969436791796529e-14,5.551115123125783e-17,0.06431250000000002,2.0816681711721685e-17,0.03270624999999999
40,0.6,2.220446049250313e-16,1.1275702593849246e-17,3.5562867911577534e-15,0.0,0.0,0.0,5.2147794649570276e-15,1.1102230246251565e-16,1.1102230246251565e-16,4.152937154477972e-15,5.779414447687611e-15,6.165141528882518e-14,8.390729433019714e-14,5.551115123125783e-17,0.011812500000000004,1.8789491242113162e-16,0.03270624999999999
40,1.0,2.220446049250313e-16,1.3877787807814457e-17,1.0797665345172516e-14,1.1102230246251565e-16,0.0,1.1102230246251565e-16,1.6174066419244775e-14,0.0,0.0,1.2102908103722534e-14,5.779414447687611e-15,6.165141528882518e-14,8.390729433019714e-14,1.3877787807814457e-16,0.032812499999999994,4.8630676025405e-16,0.03270624999999988
40,1.4,2.220446049250313e-16,1.7780915628762273e-17,2.2825292569080153e-14,0.0,5.551115123125783e-17,5.551115123125783e-17,2.961651056485444e-14,1.1102230246251565e-16,5.551115123125783e-17,2.2954449908304083e-14,5.779414447687611e-15,6.165141528882518e-14,8.390729433019714e-14,1.1102230246251565e-16,0.0643125,9.37282187754931e-16,0.03270625000000005


==> anc/repro/requirements.txt <==
numpy==1.19.5


==> anc/repro/verification.json <==
{
  "status": "PASS",
  "cases": 9,
  "python": "3.6.15",
  "numpy": "1.19.5",
  "tolerance": 2e-09,
  "maxima": {
    "norm_error": 2.220446049250313e-16,
    "current_max_error": 2.688821387764051e-17,
    "kinetic_action_max_error": 2.2825292569080153e-14,
    "mean_error": 2.220446049250313e-16,
    "second_moment_error": 1.6653345369377348e-16,
    "variance_error": 1.6653345369377348e-16,
    "gauge_action_max_error": 2.961651056485444e-14,
    "gauge_mean_error": 1.1102230246251565e-16,
    "gauge_variance_error": 1.6653345369377348e-16,
    "wave_residual": 2.2954449908304083e-14,
    "curvature_max_error": 5.779414447687611e-15,
    "induction_residual": 6.165141528882518e-14,
    "transformed_induction_residual": 8.390729433019714e-14,
    "third_moment_error": 1.3877787807814457e-16,
    "full_h_constant_gauge_residual": 9.37282187754931e-16
  },
  "scope": "Analytic-versus-FFT checks on known smooth periodic fields, including gauge transformations, closed equations, second and third kinetic moments. Not a singular-flow simulation, unresolved-tail certificate, or verification of the external NS proof."
}

